Search for $X(1870)$ via the decay $J/\psi\to \omega K^+ K^-\eta$

Using a sample of $(10087\pm 44)\times10^{6}$ $J/\psi$ events collected by the BESIII detector at the BEPCII collider, we search for the decay $X(1870)\to K^+ K^-\eta$ via the $J/\psi\to \omega K^+ K^- \eta$ process for the first time. No significant $X(1870)$ signal is observed. The upper limit on the branching fraction of the decay $ J/\psi\to \omega X(1870) \to\omega K^+ K^- \eta$ is determined to be $9.55\times 10^{-7}$ at the $90\%$ confidence level. In addition, the branching faction $B(J/\psi\to\omega K^+ K^- \eta)$ is measured to be $(3.33\pm0.02(\rm{stat.})\pm 0.12(\rm{syst.}))\times 10^{-4}$.

==> Figure/up/fitkketa.cxx <==
/*************************************************************************
  > File Name: fithcunbin.cxx
  > Author: yangsl
  > Mail: yangsl@ihep.ac.cn
  > Created Time: Wed 24 Apr 2019 02:50:21 PM CST
 ************************************************************************/
#include  <cstdio>
#include  <fstream>
#include  <sstream>
#include  <iostream>
#include "TH1.h"
#ifndef __CINT__
#include "RooGlobalFunc.h"
#endif
#include "RooGenericPdf.h"
#include <iostream>
#include <fstream>
#include <string>
//#include "/besfs5/users/liulu/backup/GaGakpkm/change/22phieta/2dfit/backup_before/RooMyArgus/RooMyArgus_cxx.so"
//#include "/afs/ihep.ac.cn/users/l/liulu/RooMyArgus/RooMyArgus_cxx.so"
using namespace std;
using namespace RooFit;
RooHist* makePullPlot(RooHist* dhist, RooCurve* curve);
void fitkketa(){
        RooMsgService::instance().deleteStream(0);
        RooMsgService::instance().deleteStream(1);
        TStopwatch timer;
        timer.Start();
        TCanvas *c = new TCanvas("c","plot",800,600);
        c->SetTicky(0);
        c->SetTickx(0);
        c->SetLeftMargin(0.23);
        c->SetTopMargin(0.1);
		c->SetBottomMargin(0.23);
		c->cd();


//
//		TPad *pad1 = new TPad("pad1", "", 0, 0.35, 0.98, 0.98);
//		pad1->SetMargin(0.17, 0.05, 0.02, 0.1);
//		TPad *pad2 = new TPad("pad2", "", 0, 0.0, 0.98, 0.35);
//		pad2->SetMargin(0.17, 0.05, 0.35, 0);
//		pad1->SetLineWidth(3.);
//		pad1->Draw();
//		//		pad2->Draw();
//		pad1->cd();
//

		double xmin = 1.7;
		double xmax = 2.1;
		//  int nbins=50;
		int nbins=100;

		//======================================input data==================================================

		RooRealVar t("mkpkmeta","M_{K^{+}K^{-}#eta} (GeV/c^{2})",xmin,xmax);
		TChain *t_data = new TChain ("h4");
		t_data->Add("/besfs5/groups/jpsi/jpsigroup/user/lliu/omegakketa/ana/kketauplimit/new_nonphicut/cut/cutDataS.root");
		//   t_data->Add("cutDataS.root");
		RooDataSet data("data", "dataset", t_data, t);
		//======================================sig_mkpkm==================================================
		RooRealVar mean0("mean0","mean BW0",1.870);//,0,2);//,0,0.608);
		//  RooRealVar sigma0("sigma0","sigma BW0",4.249e-03);//,0.003,0.008);
		RooRealVar sigma0("sigma0","sigma BW0",0.057);//,0.0,0.08);
		RooBreitWigner bxg0("bxg0","bxg0",t,mean0,sigma0);

		RooRealVar meanGS0("meanGS0","mean GS0",9.00653e-04,0.0009,0.1);//,-0.1,0.1);
		RooRealVar sigmaGS0("sigmaGS0","sigma GS0",0.001,0.0001,0.01);
		RooGaussian bkgGS0("bkgGS0","bkgGS0",t,meanGS0,sigmaGS0);
		RooFFTConvPdf sig0("sig0","sig0",t,bxg0,bkgGS0);
		/*
		   TFile *f_sig0 = new TFile("/besfs5/groups/jpsi/jpsigroup/user/lliu/omegakketa/ana/sidebandnew/HVD_partevent.root");
		   TTree *t_sig0 = f_sig0->Get("h4");
		   RooDataSet sigset0("sigset0", "sigset0", t_sig0, t);//,"mppippim2gamma>0.85&&mppippim2gamma<1.1");
		//  RooKeysPdf bkgsideband("bkgsideband", "bkgsideband", t, sigset0, 3);
		RooKeysPdf bkgsideband("bkgsideband", "bkgsideband", t, sigset0, RooKeysPdf::MirrorBoth, 2);
		*/

		TH1F *D = new TH1F("D","",nbins, xmin, xmax);
		TH1F *H = new TH1F("H","",nbins, xmin, xmax);
		TH1F *V = new TH1F("V","",nbins, xmin, xmax);
		TH1F *htemp = new TH1F("htemp","",nbins, xmin, xmax);
		TH1F *hsum = new TH1F("hsum","",nbins, xmin, xmax);

		TChain chain1("h4");
		chain1.Add("/besfs5/groups/jpsi/jpsigroup/user/lliu/omegakketa/ana/BRomekketa/new_nonphicut/sideband/D.root");
		TChain chain2("h4");
		chain2.Add("/besfs5/groups/jpsi/jpsigroup/user/lliu/omegakketa/ana/BRomekketa/new_nonphicut/sideband/H.root");
		TChain chain3("h4");
		chain3.Add("/besfs5/groups/jpsi/jpsigroup/user/lliu/omegakketa/ana/BRomekketa/new_nonphicut/sideband/V.root");
		chain1.Draw("mkpkmeta>>D","");
		chain2.Draw("mkpkmeta>>H","");
		chain3.Draw("mkpkmeta>>V","");
		//  H->Draw();
		//    htemp->Add(H,V,0.525641,0.528628);
		//    hsum->Add(htemp,D,1,-0.277868);
		htemp->Add(H,V,0.53,0.5);
		hsum->Add(htemp,D,1,-0.265);
		//  hsum->Draw();
		RooDataHist siga("siga","siga",t,hsum);
		RooHistPdf bkgsideband("bkgsideband","bkgsideband",t,siga,1);   
		//  return ;

		RooRealVar p0("p0", "p0_phi4",8.70603e-01);
		//    RooChebychev bkgsideband("bkgsideband", "bkgsideband", t, RooArgList(p0));

		//======================================bkg_mkpkm==================================================
		/*
		   TFile *f_sig1 = new TFile("../cutPHSPbkg.root");
		   TTree *t_sig1 = f_sig1->Get("h4");
		   RooDataSet sigset1("sigset1", "sigset1", t_sig1, t);//,"mppippim2gamma>0.85&&mppippim2gamma<1.1");
		//    RooKeysPdf PHSPMC("PHSPMC", "PHSPMC", t, sigset1,RooKeysPdf::MirrorBoth, 4);
		*/
		/*
		   TFile *f_sig2 = new TFile("/besfs5/groups/jpsi/jpsigroup/user/lliu/omegakketa/ana/kketauplimit/bkgana/f01500/cutbkgMC.root");
		   TTree *t_sig2 = f_sig2->Get("h4");
		   RooDataSet sigset2("sigset2", "sigset2", t_sig2, t);//,"mppippim2gamma>0.85&&mppippim2gamma<1.1");
		   RooKeysPdf bkgMC("bkgMC", "bkgMC", t, sigset2, RooKeysPdf::MirrorBoth, 4);
		   */
		RooRealVar p0_phi4("p0_phi4", "p0_phi4",0.0,-1000,1000);
		RooRealVar p1_phi4("p1_phi4", "p1_phi4",0.,-1000,1000);
		RooRealVar p2_phi4("p2_phi4", "p2_phi4",-8.34491e-4,-1000,1000);
		//  RooChebychev bkg_mkpkm("bkg_mkpkm", "bkg_mkpkm", t, RooArgList(p0_phi4, p1_phi4,p2_phi4));
		//  RooChebychev bkg_mkpkm("bkg_mkpkm", "bkg_mkpkm", t, RooArgList(p0_phi4));
		//  RooChebychev bkgshape("bkgshape", "bkgshape", t, RooArgList(p0_phi4, p1_phi4));
		//  RooPolynomial bkgshape("bkgshape", "bkgshape", t, RooArgList(p0_phi4, p1_phi4,p2_phi4));
		//   RooPolynomial bkgshape("bkgshape", "bkgshape", t, RooArgList(p0_phi4, p1_phi4,p2_phi4));
		//  RooPolynomial bkgshape("bkgshape","bkgshape", t, RooArgList(p0_phi4));
		//  RooChebychev bkgshape("bkgshape", "bkgshape", t, RooArgList(p0_phi4, p1_phi4));
		//  RooChebychev bkgshape("bkgshape", "bkgshape", t, RooArgList(p0_phi4));
		RooChebychev bkgshape("bkgshape", "bkgshape", t, RooArgList(p0_phi4, p1_phi4,p2_phi4));


		//=====================================add=========================================================
		cout<<__LINE__<<endl;
		RooRealVar nsig("nsig", "nsig", 500,0,10000);//,  5000,  600000);
		RooRealVar nbkg("nbkg", "nbkg", 25000,0, 100000);//,  5000,  600000);
		// RooRealVar nbkgs("nbkgs", "nbkgs",30864);//,  5000,  600000);
		//    RooRealVar nbkgs("nbkgs", "nbkgs",17909);//,  5000,  600000);//[1.63,2.1]
		//  RooRealVar nbkgs("nbkgs", "nbkgs",17557);//,  5000,  600000);//1.65
		//  RooRealVar nbkgs("nbkgs", "nbkgs",17255);//,  5000,  600000);//1.7
		RooRealVar nbkgs("nbkgs", "nbkgs",19339);//,  5000,  600000);//1.7
		RooRealVar nbkgmc("nbkgmc", "nbkgmc",500,0,100000);//,  5000,  600000);
		//        RooRealVar nbkgmc1("nbkgmc1", "nbkgmc1",500,0,100000);//,  5000,  600000);
		// RooAddPdf model("model", "model", RooArgList(MCshape,bkgshape),RooArgList(nsig,nbkg));
		cout<<__LINE__<<endl;
		RooAddPdf model("model", "model", RooArgList(bxg0,bkgshape,bkgsideband),RooArgList(nsig,nbkg,nbkgs));
		//  RooAddPdf model("model", "model", RooArgList(bxg0,bkgshape,bkgsideband,PHSPMC,bkgMC),RooArgList(nsig,nbkg,nbkgs,nbkgmc,nbkgmc1));


		// c1      .setVal(    -5.02951e+00);//   2.11446e+00   3.68922e-05  -4.02953e-03
		// c2      .setVal(     2.58539e-01);//   1.44920e-01   2.68329e-06   2.58539e-04
		// mean0   .setVal(     1.01975e+00);//   8.90880e-04   1.35151e-05   1.97526e-02
		// meanGS0 .setVal(     9.88740e-04);//   9.80912e-04   3.03349e-02   4.13640e+00
		// nbkg    .setVal(     3.41055e+02);//   2.49390e+01   3.70318e-03   3.72796e-01
		// nsig    .setVal(     133);//   2.10982e+01   2.86283e-03  -3.43458e-01
		// sigma0  .setVal(     4.70259e-03);//   1.12537e-03   7.24431e-03   2.96503e+00
		// sigmaGS0.setVal(     2.88886e-04);//   4.37782e-04   6.08285e-03   4.43525e+00

		//=====================================fitTo=========================================================

		//  std::cout << "ok7" << endl;
		//  RooFitResult *fitres = model.fitTo(data, Save(kTRUE), Extended());
		cout<<__LINE__<<endl;
		model.fitTo(data,Extended(kTRUE)) ;
		cout<<__LINE__<<endl;
		RooPlot* frame = t.frame();
		data.plotOn(frame,Binning(nbins),Name("d"));
		model.plotOn(frame);
		model.plotOn(frame,LineColor(2),LineWidth(3),Name("fitresult"));
		//model.paramOn(frame);
		//  model.plotOn(frame,Components(MCshape),LineColor(3),LineWidth(3));
		model.plotOn(frame,Components(bxg0),LineColor(7),LineWidth(3),Name("sig"));
		model.plotOn(frame,Components(bkgshape),LineColor(4),LineWidth(3),Name("non-peaking"));
		model.plotOn(frame,Components(bkgsideband),LineColor(8),LineWidth(3),Name("sideband"));
		//        model.plotOn(frame,Components(PHSPMC),LineColor(8),LineWidth(3));
		//        model.plotOn(frame,Components(bkgMC),LineColor(kOrange-2),LineWidth(3));
		//  model.paramOn(frame,Parameters(RooArgSet(nsig,nbkg)), Layout(0.35,0.6,0.86));
		//   model.paramOn(frame,Parameters(RooArgSet(nsig,nbkg,p0_phi4,p1_phi4,p2_phi4)), Layout(0.75,0.45,0.85));

		TPaveText *pt = new TPaveText(0.20, 0.41, 0.38, 0.44, "BRNDC");
		pt->SetBorderSize(0);
		pt->SetFillColor(0);
		pt->SetTextAlign(12);
		pt->SetTextSize(0.04);
		TString Par5V = Form("%3.2f", frame->chiSquare("model","data",8));
		TString Par5 = "#chi^{2}#/ndf = " + Par5V;
		TText *text = pt->AddText(Par5);

		//    TLegend *lg1 = new TLegend(0.6,0.70,0.68,0.83);
		//    lg1->AddEntry(bxg0,"signal region - sideband","pl");
		//    lg1->AddEntry(Jpsi_all2,"PHSP_noX(1870)","l");



		std::cout << "ok4" << endl;
		frame->Draw();
		frame->GetXaxis()->SetNdivisions(505);
		frame->GetYaxis()->SetNdivisions(511);
		frame->GetXaxis()->SetTitleOffset(1.1);
		frame->GetYaxis()->SetTitleOffset(1.1);
		frame->GetYaxis()->SetTitle("Events / (0.001 GeV/#it{c}^{2})");
		frame->GetXaxis()->SetTitle("M(K^{+}K^{-}#eta)(GeV/#it{c}^{2})");
		frame->GetXaxis()->CenterTitle();
		frame->GetYaxis()->CenterTitle();
		frame->GetXaxis()->SetTitleSize(0.065);
		frame->GetYaxis()->SetTitleSize(0.065);
		frame->GetXaxis()->SetLabelSize(0.06);
		frame->GetYaxis()->SetLabelSize(0.06);
		frame->GetXaxis()->SetLabelOffset(0.015);
		frame->GetYaxis()->SetLabelOffset(0.015);
		frame->GetXaxis()->SetTickLength(0.05);
		frame->GetYaxis()->SetTickLength(0.05);
		frame->GetXaxis()->SetLabelFont(42);
		frame->GetYaxis()->SetLabelFont(42);
		frame->GetXaxis()->SetTitleFont(42);
		frame->GetYaxis()->SetTitleFont(42);
		//	  pt->Draw();
		gStyle->SetFrameLineWidth(3);
		TGaxis::SetMaxDigits(3);
		timer.Stop();
		cout<<"Total =  "<<timer.CpuTime()<<"s"<<endl;
		cout<<nsig<<endl;
		cout<<nbkg<<endl;


		TLegend *leg = new TLegend(0.7, 0.65, 0.85, 0.88);
		leg->AddEntry(frame->findObject("fitresult"), "fit result", "l");
		leg->AddEntry(frame->findObject("d"), "data", "LEP");
		leg->AddEntry(frame->findObject("sig"), "signal", "l");
		leg->AddEntry(frame->findObject("non-peaking"), "non-peaking background", "l");
		leg->AddEntry(frame->findObject("sideband"), "sideband background", "l");
		//  leg->SetTextSize(0.04);
		leg->SetFillColor(0);
		//  leg->SetFillColor(kGray);
		leg->SetTextSize(0.05);
		leg->SetBorderSize(0); // 去掉边框
		//leg->SetTextColor(kBlue);
		//leg->SetLineColor(kBlue); // 设置线条颜色为蓝色
		//eg->SetFillStyle(kYellow); // 去掉填充区域的边框
		//  leg->SetLineColor(kBlack);
		//  leg->SetLineColor(kWhite);
		leg->Draw();




		c->cd();
		//以下代码用于创建残差图pull plot
		pad2->cd(); //选择画布中的第二个pad来绘制pull plot。

		/*
		   RooHist* hpull = frame->pullHist("data","model"); //通过比较给定frame中的"Data"和"Model"分布来创建一个pull直方图
		   cout<<__LINE__<<endl;
		   RooPlot* frame2 = t.frame(Title("")) ;//创建一个新的frame用于绘制pull plot
		//		frame2->addPlotable(hpull, "P"); //将pull直方图添加到frame中,有误差棒
		cout<<__LINE__<<endl;
		frame2->addPlotable(hpull, "PX"); //将pull直方图添加到frame中,去掉误差棒
		cout<<__LINE__<<endl;
		hpull->SetMarkerColor(9);  // 设置数据点的颜色为红色
		hpull->SetLineColor(9);   // 设置误差棒的颜色为蓝色
		pad2->SetLineWidth(3.); //设置第二个pad的线宽
		cout<<__LINE__<<endl;
		frame2->SetTitleSize(0.04);
		cout<<__LINE__<<endl;
		frame2->SetTitle(""); //将frame的标题设置为空字符串
		frame2->GetYaxis()->SetRangeUser(-5, 5);//设置y轴的范围为-5到5
		frame2->GetYaxis()->SetNdivisions(305);
		//frame2->GetYaxis()->SetTickSize(0.02);
		frame2->GetYaxis()->SetTitleSize(0.13);
		frame2->GetYaxis()->SetTitleOffset(0.4);
		frame2->GetYaxis()->SetTitle("pull");
		frame2->GetYaxis()->SetLabelSize(0.09);
		cout<<__LINE__<<endl;
		frame2->GetYaxis()->CenterTitle();
		frame2->GetXaxis()->SetTitle("M(#omega)/(GeV/c^{2})");
		frame2->GetXaxis()->CenterTitle();
		//frame2->GetXaxis()->SetTickSize(0.06);
		frame2->GetXaxis()->SetTitleSize(0.15);
		frame2->GetXaxis()->SetTitleOffset(0.9);
		frame2->GetXaxis()->SetLabelSize(0.11);
		cout<<__LINE__<<endl;
		frame2->Draw();
		TLine *line6 = new TLine(frame2->GetXaxis()->GetXmin(), 0, frame2->GetXaxis()->GetXmax(), 0); //在y=0处创建一条水平线
		line6->SetLineColor(kOrange-3);
		//		line6->SetLineColor(kBlack);
		line6->SetLineWidth(3);
		//		line6->Draw("same"); //在frame上绘制线
		cout<<__LINE__<<endl;
		*/
		RooPlot *datap =data.plotOn(frame, RooFit::Name("a"));
		RooHist  *datah = datap->getHist("a");

		RooPlot *modep =model.plotOn(frame, RooFit::Name("b"));
		RooCurve *modec = modep->getCurve("b");

		RooPlot * frame_2  = t.frame();
		RooHist * PullPlot_x = makePullPlot(datah, modec);
		frame_2->SetXTitle("");
		//	FormatAxis(frame_2->GetXaxis());
		//	FormatAxis(frame_2->GetYaxis());
		frame_2->GetYaxis()->SetRangeUser(-3,3);
		frame_2->SetYTitle("#chi");
		frame_2->GetXaxis()->SetTitleSize(0.1);
		frame_2->GetXaxis()->SetTitleOffset(1.2);
		frame_2->GetXaxis()->SetTitle("M_{K^{+}K^{-}#eta}");
		frame_2->GetYaxis()->SetTitleSize(0.1);
		frame_2->GetYaxis()->SetTitleOffset(0.3);
		frame_2->GetYaxis()->SetNdivisions(502);
		frame_2->GetYaxis()->SetLabelSize(0.15);
		frame_2->GetXaxis()->SetLabelSize(0.15);
		frame_2->GetYaxis()->CenterTitle();
		frame_2->GetXaxis()->CenterTitle();
		frame_2->addObject(PullPlot_x,"PX");
		//	frame_2->Draw();





		c->Print("plot_fitkketa.root");
		c->Print("plot_fitkketa.eps");



		return;

		TCanvas *cep = new TCanvas("cep","BESIII Plots", 800,600);
		//cep->Print("dat/etapchi5c30.ps[");

		ofstream f_out("dat/nominal.dat");
		double minnll_t=999999.;
		int num=700;
		for(int i=0 ; i<num; i=i+1){
				nsig.setVal(i);
				nsig.setConstant();
				//RooAddPdf model("model", "model", RooArgList(bxg0,bkg_mkpkm),RooArgList(nsig,nbkg));
				RooFitResult* result = model.fitTo(data, Extended(kTRUE),Save());
				double minnll=result->minNll();
				f_out<<setprecision(18)<<result->minNll()<<endl;
				//    f_out<<minnll<<endl;
				if(minnll<=minnll_t){
						minnll_t=minnll;
				}
				int sig = nsig.getVal();
				cout<<"i = "<<i<<" nsig = "<<sig<<endl;
				RooPlot* frame = t.frame();
				data.plotOn(frame,Binning(nbins));
				model.plotOn(frame,LineColor(2),LineWidth(3));
				// model.plotOn(frame,Components(MCshape),LineColor(3),LineWidth(3));
				model.plotOn(frame,Components(bxg0),LineColor(7),LineWidth(3));
				model.plotOn(frame,Components(bkgshape),LineColor(4),LineWidth(3));
				model.plotOn(frame,Components(bkgsideband),LineColor(5),LineWidth(3));
				//       model.plotOn(frame,Components(PHSPMC),LineColor(8),LineWidth(3));
				model.paramOn(frame,Parameters(RooArgSet(nsig,nbkg)), Layout(0.9,0.65,0.85));
				frame->Draw();

				cep->Print("./dat/fit.eps");
				//        cep->Print("./dat/fit.png");
		}
		f_out.close();
		//cep->Print("dat/etapchi5c30.ps]");
		cout<<setprecision(18)<<"minimum minnll="<<minnll_t<<endl;
}


RooHist* makePullPlot(RooHist* dhist, RooCurve* curve)
{
		if(!dhist) {
				cout << "ERROR in makePullPlot(...) histogram is null" << endl;
				return 0;
		}
		if(!curve) {
				cout << "ERROR in makePullPlot(...) curve is null" << endl;
				return 0;
		}
		RooHist* histres = new RooHist(*dhist); // copy the incoming one

		Int_t np = dhist->GetN() ;
		Int_t i=0;

		Double_t x(0),y(0);
		Double_t hbinw2 = dhist->getNominalBinWidth()/2 ;
		for (i=0 ; i<np ; i++)     {
				// Retrieve histogram contents
				dhist->GetPoint(i,x,y) ;
				Double_t eyl = dhist->GetEYlow()[i];
				Double_t eyh = dhist->GetEYhigh()[i];
				// Integrate function over this bin
				Double_t avg = curve->average(x-hbinw2,x+hbinw2) ;

				// if (y!=0)
				{
						Double_t pull = (y>avg) ? ((y-avg)/eyl) : ((y-avg)/eyh) ;
						histres->SetPoint(i,x,pull);
						histres->SetPointError(i,0,0,1.,1.);
				}
		}
		histres->SetTitle("Pulls between the data and projected curve");
		return(histres);
}








